General Purpose Textual Sentiment Analysis and Emotion Detection Tools

Textual sentiment analysis and emotion detection consists in retrieving the sentiment or emotion carried by a text or document. This task can be useful in many domains: opinion mining, prediction, feedbacks, etc. However, building a general purpose tool for doing sentiment analysis and emotion detection raises a number of issues, theoretical issues like the dependence to the domain or to the language but also pratical issues like the emotion representation for interoperability. In this paper we present our sentiment/emotion analysis tools, the way we propose to circumvent the di culties and the applications they are used for.

==> build.sh <==
#!/bin/sh

MAIN=paper
rm ${MAIN}.pdf
rm ${MAIN}.aux
rm ${MAIN}.log
pdflatex ${MAIN}.tex 
pdflatex ${MAIN}.tex 

